Search for Light Dark Matter-Electron Scatterings in the PandaX-II Experiment

We report constraints on light dark matter through its interactions with shell electrons in the PandaX-II liquid xenon detector with a total 46.9 tonne$\cdot$day exposure. To effectively search for these very low energy electron recoils, ionization-only signals are selected from the data. 1821 candidates are identified within ionization signal range between 50 to 75 photoelectrons, corresponding to a mean electronic recoil energy from 0.08 to 0.15 keV. The 90% C.L. exclusion limit on the scattering cross section between the dark matter and electron is calculated based on Poisson statistics. Under the assumption of point interaction, we provide the world's most stringent limit within the dark matter mass range from 15 to 30 $\rm MeV/c^2$, with the corresponding cross section from $2.5\times10^{-37}$ to $3.1\times10^{-38}$ cm$^2$.

==> anc/limit.csv <==
DM mass [GeV],limit_std [cm^2],limit_lit [cm^2]
0.005,1.50E-33,5.74E-32
0.00631,2.16E-34,9.17E-33
0.00794,6.31E-35,3.33E-33
0.01,6.74E-36,1.56E-33
0.0126,7.42E-37,6.16E-34
0.0158,1.97E-37,2.81E-34
0.02,8.18E-38,1.58E-34
0.0251,4.46E-38,1.08E-34
0.0316,2.84E-38,8.53E-35
0.0398,1.89E-38,7.52E-35
0.05,1.25E-38,7.18E-35
0.0631,8.50E-39,7.28E-35
0.0794,6.26E-39,7.74E-35
0.1,5.10E-39,8.49E-35
0.126,4.57E-39,9.59E-35
0.158,4.42E-39,1.11E-34
0.2,4.55E-39,1.31E-34
0.251,4.91E-39,1.56E-34
0.316,5.49E-39,1.88E-34
0.398,6.31E-39,2.29E-34
0.5,7.39E-39,2.80E-34
0.631,8.81E-39,3.46E-34
0.794,1.06E-38,4.28E-34
1,1.29E-38,5.32E-34
1.26,1.59E-38,6.62E-34
1.58,1.95E-38,8.27E-34
2,2.42E-38,1.03E-33

